E-commerce Anomaly Detection: A Bayesian Semi-Supervised Tensor Decomposition Approach using Natural Gradients

Anomaly Detection has several important applications. In this paper, our focus is on detecting anomalies in seller-reviewer data using tensor decomposition. While tensor-decomposition is mostly unsupervised, we formulate Bayesian semi-supervised tensor decomposition to take advantage of sparse labeled data. In addition, we use Polya-Gamma data augmentation for the semi-supervised Bayesian tensor decomposition. Finally, we show that the P\'olya-Gamma formulation simplifies calculation of the Fisher information matrix for partial natural gradient learning. Our experimental results show that our semi-supervised approach outperforms state of the art unsupervised baselines. And that the partial natural gradient learning outperforms stochastic gradient learning and Online-EM with sufficient statistics.

==> figures_eps/test.m <==
clear
close all
clc
%%

A1 = importdata('ngd_rvr.csv');
A2 = importdata('ngd_tl_e.csv');

B1 = importdata('sgd_rvr.csv');
B2 = importdata('sgd_tl_e.csv');


C1 = importdata('ss_rvr.csv');
C2 = importdata('ss_tl_e.csv');


%% Seller Train AUC
fs = 20;
figure;
hold on;
plot(A2(:,1),'-','Color','red','LineWidth',2);
plot(B2(:,1),'.','Color','blue','LineWidth',1);
plot(C2(:,1),'--','Color','black','LineWidth',2);
hold off;
ax1 = gca;
set(ax1,'FontSize',fs);
xlabel(ax1,'Iterations','FontSize',fs);
ylabel(ax1,'Train AUC','FontSize',fs);
legend('Partial Natural Gradient','Stochastic Gradient', 'Sufficient Statistics');
legend 'boxoff';
box off;


%% Seller test


fs = 20;
figure;
hold on;
plot(A2(:,2),'-','Color','red','LineWidth',2);
plot(B2(:,2),'.','Color','blue','LineWidth',2);
plot(C2(:,2),'--','Color','black','LineWidth',2);
hold off;
ax1 = gca;
set(ax1,'FontSize',fs);
xlabel(ax1,'Iterations','FontSize',fs);
ylabel(ax1,'Test AUC','FontSize',fs);
%legend('dfaf','R3MC', 'CCD++');
legend 'boxoff';
box off;





%% Reviewer train

fs = 20;
figure;
hold on;
plot(A1(:,1),'-','Color','red','LineWidth',2);
plot(B1(:,1),'.','Color','blue','LineWidth',1);
plot(C1(:,1),'--','Color','black','LineWidth',2);
hold off;
ax1 = gca;
set(ax1,'FontSize',fs);
xlabel(ax1,'Iterations','FontSize',fs);
ylabel(ax1,'Train AUC','FontSize',fs);
legend('Partial Natural Gradient','Stochastic Gradient', 'Sufficient Statistics');
legend 'boxoff';
box off;



%% Reviewer Test AUC
fs = 20;
figure;
hold on;
plot(A1(:,2),'-','Color','red','LineWidth',2);
plot(B1(:,2),'.','Color','blue','LineWidth',2);
plot(C1(:,2),'--','Color','black','LineWidth',2);
hold off;
ax1 = gca;
set(ax1,'FontSize',fs);
xlabel(ax1,'Iterations','FontSize',fs);
ylabel(ax1,'Test AUC','FontSize',fs);
%legend('dfaf','R3MC', 'CCD++');
legend 'boxoff';
box off;




==> figures_eps/test_out_of_time.m <==
clear
close all
clc
%%

A2 = importdata('ngd_tl.csv');

B2 = importdata('sgd_tl.csv');

C2 = importdata('ss_tl.csv');


%% Seller Train AUC
fs = 20;
figure;
hold on;
plot(A2(:,1),'-','Color','red','LineWidth',2);
plot(B2(:,1),'.','Color','blue','LineWidth',1);
plot(C2(:,1),'--','Color','black','LineWidth',2);
hold off;
ax1 = gca;
set(ax1,'FontSize',fs);
xlabel(ax1,'Iterations','FontSize',fs);
ylabel(ax1,'Train AUC','FontSize',fs);
legend('Partial Natural Gradient','Stochastic Gradient', 'Sufficient Statistics');
legend 'boxoff';
box off;


%% seller test


fs = 20;
figure;
hold on;
plot(A2(:,2),'-','Color','red','LineWidth',2);
plot(B2(:,2),'.','Color','blue','LineWidth',2);
plot(C2(:,2),'--','Color','black','LineWidth',2);
hold off;
ax1 = gca;
set(ax1,'FontSize',fs);
xlabel(ax1,'Iterations','FontSize',fs);
ylabel(ax1,'Test AUC','FontSize',fs);
%legend('dfaf','R3MC', 'CCD++');
legend 'boxoff';
box off;








